Proxion: Uncovering Hidden Proxy Smart Contracts for Finding Collision Vulnerabilities in Ethereum

The proxy design pattern allows Ethereum smart contracts to be simultaneously immutable and upgradeable, in which an original contract is split into a proxy contract containing the data storage and a logic contract containing the implementation logic. This architecture is known to have security issues, namely function collisions and storage collisions between the proxy and logic contracts, and has been exploited in real-world incidents to steal users' millions of dollars worth of digital assets. In response to this concern, several previous works have sought to identify proxy contracts in Ethereum and detect their collisions. However, they all fell short due to their limited coverage, often restricting analysis to only contracts with available source code or past transactions. To bridge this gap, we present Proxion, an automated cross-contract analyzer that identifies all proxy smart contracts and their collisions in Ethereum. What sets Proxion apart is its ability to analyze hidden smart contracts that lack both source code and past transactions. Equipped with various techniques to enhance efficiency and accuracy, Proxion outperforms the state-of-the-art tools, notably identifying millions more proxy contracts and thousands of unreported collisions. We apply Proxion to analyze over 36 million alive contracts from 2015 to 2023, revealing that 54.2% of them are proxy contracts, and about 1.5 million contracts exhibit at least one collision issue.

==> figs/plot.py <==
import csv
import json
import math
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
from matplotlib import ticker
from typing import Dict, Tuple, List, Union
from matplotlib.ticker import FormatStrFormatter

FONT_SIZE_BIG = 15
FONT_SIZE_DEFAULT = 12
FONT_SIZE_SMALL = 6
BACKGROUND_COLOR = "white"  # (0.85, 0.85, 0.85)  # '#C0C0C0'
GRID_COLOR = "#665c54"  # (0.85, 0.85, 0.85)  # "white"
TEXT_COLOR = "black"
# FONT_FAMILIY = "serif"
plt.rcParams["font.family"] = "Times New Roman"

# colors = ['#e66101','#fdb863','#b2abd2','#5e3c99']
# black, orange, sky blue, bluish green, yellow, blue, vermillion, reddish purple
colors = ["#0072b2", "#009e73", "#d55e00", "#cc79a7"]
markers = ["o", "^", "s", "*"]
linestyles = [(0, (1, 1)), (0, (2, 1)), (0, (4, 1)), "solid"]

# #######################################################

# fig, ax = plt.subplots(figsize=(5, 3))

# dead = [1139,82063,624793,3964769,5277898,12530516,4149400,263406,310054]
# alive_bytecode = [4958,139705,2187972,2738322,2724570,3383405,5743244,6038618,8079635]
# alive_sourcecode = [90,9050,920934,1349251,414363,488298,1163038,1268146,338028]

# sourcecode_notx = [111,9373,511913,1048937,443653,426207,352074,284988,365501]
# sourcecode_tx = [0, 5, 529026, 351252, 82173, 177413, 823215, 982752, 142246]
# bytecode_tx = [0, 494, 1095200, 613905,	185349, 424106,	1945177, 5083235, 6667077]
# bytecode_notx=[4937, 138882, 972312, 2073462, 2427722, 2843709, 3785282, 904248, 427778]

# uschunt = [0,5,528916,348005,82047,177284,823013,984085,52443]
# crush = [0,505,1624753,969322,268294,607389,2749018,6161761,1747642]
# proxion = [0,1493,1630587,104929,325261,680053,3318777,6738942,2051807]

# sourcecode_notx = [i / 1000000.0 for i in sourcecode_notx]
# sourcecode_tx = [i / 1000000.0 for i in sourcecode_tx]
# bytecode_tx = [i / 1000000.0 for i in bytecode_tx]
# bytecode_notx = [i / 1000000.0 for i in bytecode_notx]
# dead = [i / 1000000.0 for i in dead]

# uschunt = [i / 1000000.0 for i in uschunt]
# crush = [i / 1000000.0 for i in crush]
# proxion = [i / 1000000.0 for i in proxion]

# x_axis = range(1,10)
# colors = ['tab:blue', 'tab:orange', 'tab:green', 'tab:red']

# print(uschunt)
# print(crush)
# print(proxion)


# plt.stackplot(x_axis, np.cumsum(sourcecode_notx), np.cumsum(sourcecode_tx), np.cumsum(bytecode_tx), np.cumsum(bytecode_notx), colors=colors)
# plt.legend(labels=['Only source code','Source code + transaction','Only transaction','No source code, no transaction'], loc='upper left')

# ax.spines["top"].set_visible(False)
# ax.spines["right"].set_visible(False)

# ax.spines["bottom"].set_bounds(1, 9)
# ax.xaxis.set_ticks(x_axis, labels=[2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 2023])

# ax.spines["left"].set_bounds(0, 40)
# ax.set(ylim=(0, 40))

# ax.set_ylabel(r"Number of alive smart contracts (million)")
# # ax.set_xlabel(r"Year")


# plt.tight_layout()
# # plt.show()
# plt.savefig('smart-contract-ratios.pdf')


#######################################################

fig, ax = plt.subplots(figsize=(5, 3))

proxy_src_logic_src = [0,0,1,2710,28936,102079,755322, 939706,123723]
proxy_byte_logic_src = [0,1,2784,16646,31700,54155,724489,2588589,3818460]
proxy_src_logic_byte = [0,0,0,1567,1727,2877,11711,29251,4209]
proxy_byte_logic_byte = [0,1305,989013,330591,142693,358228,1736074,3055669,3745092]

# dead = [1139,82063,624793,3964769,5277898,12530516,4149400,263406,310054]
# alive_bytecode = [4958,139705,2187972,2738322,2724570,3383405,5743244,6038618,8079635]
# alive_sourcecode = [90,9050,920934,1349251,414363,488298,1163038,1268146,338028]

# proxy_with_source = [0,0,103,5656,33459,113591,799963,996430,132693]
# proxy_with_bytecode = [0,1306,991695,345858,171597,403748,2427633,5616785,7558800]
# not_proxy = []

# for i in range(len(alive_bytecode)):
# 	not_proxy += [alive_bytecode[i] + alive_sourcecode[i] - proxy_with_source[i] - proxy_with_bytecode[i]]

# print(not_proxy)



proxy_src_logic_src = [i / 1000000.0 for i in proxy_src_logic_src]
proxy_byte_logic_src = [i / 1000000.0 for i in proxy_byte_logic_src]
proxy_src_logic_byte = [i / 1000000.0 for i in proxy_src_logic_byte]
proxy_byte_logic_byte = [i / 1000000.0 for i in proxy_byte_logic_byte]

# proxy = []
# for i in range(len(proxy_with_source)):
# 	proxy += [proxy_with_source[i] + proxy_with_bytecode[i]]

x_axis = range(1,10)

# plt.stackplot(x_axis, np.cumsum(proxy_with_bytecode), np.cumsum(proxy_with_source), labels=['Non-proxy','Proxy (with only bytecode)','Proxy (with source code and bytecode)'])

plt.plot(x_axis, np.cumsum(proxy_src_logic_src), label='Proxy and logic contracts have source code')
plt.plot(x_axis, np.cumsum(proxy_byte_logic_src), label='Only logic contract has source code')
plt.plot(x_axis, np.cumsum(proxy_src_logic_byte), label='Only proxy contract has source code')
plt.plot(x_axis, np.cumsum(proxy_byte_logic_byte), label='Both contracts do not have source code')
# plt.plot(x_axis, np.cumsum(proxy), label='All proxy')

# plt.plot(x_axis, np.cumsum(proxy_with_bytecode), np.cumsum(proxy_with_source), labels=['Non-proxy','Proxy (with only bytecode)','Proxy (with source code and bytecode)'])
# plt.plot(x_axis, np.cumsum(proxy_with_bytecode), np.cumsum(proxy_with_source), labels=['Non-proxy','Proxy (with only bytecode)','Proxy (with source code and bytecode)'])

plt.legend(loc='upper left')

ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)

ax.spines["bottom"].set_bounds(1, 9)
ax.xaxis.set_ticks(x_axis, labels=[2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 2023])

ax.spines["left"].set_bounds(0, 12)
ax.set(ylim=(0, 12))
ax.yaxis.set_ticks([0, 3, 6, 9, 12])

ax.set_ylabel(r"Number of contract pairs (million)")
# ax.set_xlabel(r"Year")


plt.tight_layout()
# plt.show()
plt.savefig('proxy-smart-contract-ratios.pdf')


# #######################################################

# fig, ax = plt.subplots(figsize=(5, 3))

# eip = [17453264, 22789, 196688, 304, 1926576]
# labels=["ERC-1167", "ERC-1822", "ERC-1967", "ERC-2535", "Non-compliant"]


# ax.pie(eip,labels=labels,pctdistance=1.25, labeldistance=1.2)

# # x_axis = range(1,len(eip)+1)

# # ax.bar(x_axis,  eip)


# # ax.spines["top"].set_visible(False)
# # ax.spines["right"].set_visible(False)

# # ax.spines["bottom"].set_bounds(0.5, 5.5)
# # ax.xaxis.set_ticks(x_axis, labels=["ERC-1167", "ERC-1822", "ERC-1967", "ERC-2535", "Non-compliant"])

# # # ax.spines["left"].set_bounds(1, 10^8)
# # # ax.set(ylim=(0, 10^8))
# # plt.yscale("log")
# # plt.ylim([1,10**8])
# # # ax.yaxis.set_ticks([0, 10, 20, 30, 40])

# # ax.set_ylabel(r"Number of proxy contracts (log)")
# # # # ax.set_xlabel(r"Year")


# plt.tight_layout()
# plt.show()
# # plt.savefig('proxy-smart-contract-compliance-ratios.pdf')

# # #######################################################

# fig, ax = plt.subplots(figsize=(5, 3))

# no_upgrades = [1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,29,31,35,59,87]
# upgrades_cnt = [43666,5900,930,385,292,181,141,77,72,70,26,25,10,13,23,33,27,9,8,9,3,4,5,3,3,2,3,1,1,1,1,1]


# ax.plot(no_upgrades,  upgrades_cnt)


# ax.spines["top"].set_visible(False)
# ax.spines["right"].set_visible(False)

# ax.spines["bottom"].set_bounds(0, 90)

# # ax.spines["left"].set_bounds(1, 10^5)
# # ax.set(ylim=(0, 10^8))
# plt.yscale('log')
# plt.ylim([0,10**5])
# plt.xlim([-2,90])

# ax.set_ylabel(r"Number of proxy contracts (log)")
# ax.set_xlabel(r"Number of upgrades")

# plt.minorticks_off()
# plt.tight_layout()
# # plt.show()
# plt.savefig('number-of-upgrades.pdf')


# #######################################################

# fig, ax = plt.subplots(figsize=(3, 2.5))

# with open('popularity-bytecode-proxy.csv') as f:
# 	line_list = f.readlines()
# line_list = [x.strip() for x in line_list]

# cnt = []
# for line in line_list:
# 	cnt += [int(line.split(",")[1])]

# x_axis = range(1,len(cnt)+1)

# ax.plot(x_axis,  cnt)

# ax.spines["top"].set_visible(False)
# ax.spines["right"].set_visible(False)

# ax.spines["bottom"].set_bounds(0, 10**5)
# # ax.spines["left"].set_bounds(0, 10**7)

# # ax.set(ylim=(0, 10^8))
# plt.yscale('log')
# plt.ylim([0,10**7])

# # plt.xlim([,10**5])

# ax.set_xlabel(r"Indexes of unique contracts")
# ax.set_ylabel(r"Number of duplicates (log)")

# plt.minorticks_off()
# plt.tight_layout()
# # plt.show()
# plt.savefig('unique-proxy.pdf')


# # #######################################################

# fig, ax = plt.subplots(figsize=(3, 2.5))

# with open('popularity-bytecode-logic.csv') as f:
# 	line_list = f.readlines()
# line_list = [x.strip() for x in line_list]

# cnt = []
# for line in line_list:
# 	cnt += [int(line.split(",")[1])]

# x_axis = range(1,len(cnt)+1)

# ax.plot(x_axis,  cnt)

# ax.spines["top"].set_visible(False)
# ax.spines["right"].set_visible(False)

# ax.spines["bottom"].set_bounds(0, 4*10**4)
# # ax.spines["left"].set_bounds(0, 10**7)

# # ax.set(ylim=(0, 10^8))
# plt.yscale('log')
# plt.ylim([0,10**5])

# # plt.xlim([,10**5])

# ax.set_xlabel(r"Indexes of unique contracts")
# ax.set_ylabel(r"Number of duplicates (log)")

# plt.minorticks_off()
# plt.tight_layout()
# # plt.show()
# plt.savefig('unique-logic.pdf')


# #######################################################

fig, ax = plt.subplots(figsize=(5, 3))

year = ("2015", "2016", "2017", "2018", "2019", "2020", "2021", "2022", "2023")
c_type = {
    'Function collision': (0,0,0,3051, 3202, 3074, 3789, 5515, 2407),
    'Storage collision': (0,0,0,7,37,34,725,2082,137),

}

x = np.arange(len(year))  # the label locations
width = 0.4  # the width of the bars
multiplier = 0

for attribute, measurement in c_type.items():
    offset = width * multiplier
    rects = ax.bar(x + offset, measurement, width, label=attribute)
    # ax.bar_label(rects, padding=3)
    multiplier += 1

x_axis = range(9)

ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)

ax.spines["bottom"].set_bounds(0, 8)
ax.xaxis.set_ticks(x_axis, labels=[2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 2023])

ax.spines["left"].set_bounds(0, 6000)
ax.set(ylim=(0, 6000))
# ax.yaxis.set_ticks([0, 10, 20, 30, 40])

ax.set_ylabel(r"Number of colliding contract pairs")

plt.legend(loc='upper left')
plt.minorticks_off()
plt.tight_layout()
# plt.show()
plt.savefig('number-of-collision.pdf')



==> figs/script.py <==
from Crypto.Hash import keccak
k = keccak.new(digest_bits=256)
k.update(b'free_ether_withdrawal()')


print(k.hexdigest())
for i in range(100000000, 1000000000):
	j = keccak.new(digest_bits=256)
	function_name = str.encode("impl_" + str(i)+
		"()")

	j.update(function_name)
	if i % 1000000 == 0:
		print(i)
	if j.hexdigest().startswith('df4a3106'):
		print(function_name, j.hexdigest())


==> sections/plot.py <==
import csv
import json
import math
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
from matplotlib import ticker
from typing import Dict, Tuple, List, Union
from matplotlib.ticker import FormatStrFormatter

FONT_SIZE_BIG = 15
FONT_SIZE_DEFAULT = 12
FONT_SIZE_SMALL = 6
BACKGROUND_COLOR = "white"  # (0.85, 0.85, 0.85)  # '#C0C0C0'
GRID_COLOR = "#665c54"  # (0.85, 0.85, 0.85)  # "white"
TEXT_COLOR = "black"
# FONT_FAMILIY = "serif"
plt.rcParams["font.family"] = "Times New Roman"

# colors = ['#e66101','#fdb863','#b2abd2','#5e3c99']
# black, orange, sky blue, bluish green, yellow, blue, vermillion, reddish purple
colors = ["#0072b2", "#009e73", "#d55e00", "#cc79a7"]
markers = ["o", "^", "s", "*"]
linestyles = [(0, (1, 1)), (0, (2, 1)), (0, (4, 1)), "solid"]

# #######################################################

# fig, ax = plt.subplots(figsize=(5, 3))

# dead = [1139,82063,624793,3964769,5277898,12530516,4149400,263406,310054]
# alive_bytecode = [4958,139705,2187972,2738322,2724570,3383405,5743244,6038618,8079635]
# alive_sourcecode = [90,9050,920934,1349251,414363,488298,1163038,1268146,338028]

# dead = [i / 1000000.0 for i in dead]
# alive_bytecode = [i / 1000000.0 for i in alive_bytecode]
# alive_sourcecode = [i / 1000000.0 for i in alive_sourcecode]

# x_axis = range(1,10)

# plt.stackplot(x_axis, np.cumsum(dead), np.cumsum(alive_bytecode), np.cumsum(alive_sourcecode), labels=['Inactive','Alive (with only bytecode)','Alive (with source code and bytecode)'])
# plt.legend(loc='upper left')

# ax.spines["top"].set_visible(False)
# ax.spines["right"].set_visible(False)

# ax.spines["bottom"].set_bounds(1, 9)
# ax.xaxis.set_ticks(x_axis, labels=[2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 2023])

# ax.spines["left"].set_bounds(0, 70)
# ax.set(ylim=(0, 70))

# ax.set_ylabel(r"Number of smart contracts (million)")
# # ax.set_xlabel(r"Year")


# plt.tight_layout()
# # plt.show()
# plt.savefig('smart-contract-ratios.pdf')


# #######################################################

# fig, ax = plt.subplots(figsize=(5, 3))

# dead = [1139,82063,624793,3964769,5277898,12530516,4149400,263406,310054]
# alive_bytecode = [4958,139705,2187972,2738322,2724570,3383405,5743244,6038618,8079635]
# alive_sourcecode = [90,9050,920934,1349251,414363,488298,1163038,1268146,338028]

# proxy_with_source = [0,0,103,5656,33459,113591,799963,996430,132693]
# proxy_with_bytecode = [0,1306,991695,345858,171597,403748,2427633,5616785,7558800]
# not_proxy = []

# for i in range(len(alive_bytecode)):
# 	not_proxy += [alive_bytecode[i] + alive_sourcecode[i] - proxy_with_source[i] - proxy_with_bytecode[i]]

# print(not_proxy)



# proxy_with_source = [i / 1000000.0 for i in proxy_with_source]
# proxy_with_bytecode = [i / 1000000.0 for i in proxy_with_bytecode]
# not_proxy = [i / 1000000.0 for i in not_proxy]

# x_axis = range(1,10)

# plt.stackplot(x_axis, np.cumsum(not_proxy), np.cumsum(proxy_with_bytecode), np.cumsum(proxy_with_source), labels=['Non-proxy','Proxy (with only bytecode)','Proxy (with source code and bytecode)'])
# plt.legend(loc='upper left')

# ax.spines["top"].set_visible(False)
# ax.spines["right"].set_visible(False)

# ax.spines["bottom"].set_bounds(1, 9)
# ax.xaxis.set_ticks(x_axis, labels=[2015, 2016, 2017, 2018, 2019, 2020, 2021, 2022, 2023])

# ax.spines["left"].set_bounds(0, 40)
# ax.set(ylim=(0, 40))
# ax.yaxis.set_ticks([0, 10, 20, 30, 40])

# ax.set_ylabel(r"Number of smart contracts (million)")
# # ax.set_xlabel(r"Year")


# plt.tight_layout()
# plt.show()
# plt.savefig('proxy-smart-contract-ratios.pdf')


# #######################################################

fig, ax = plt.subplots(figsize=(5, 3))

eip = [17453264, 22789, 196688, 304, 1926576]
x_axis = range(1,len(eip)+1)

ax.bar(x_axis,  eip)


ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)

ax.spines["bottom"].set_bounds(0.5, 5.5)
ax.xaxis.set_ticks(x_axis, labels=["ERC-1167", "ERC-1822", "ERC-1967", "ERC-2535", "Non-compliant"])

# ax.spines["left"].set_bounds(1, 10^8)
# ax.set(ylim=(0, 10^8))
plt.yscale("log")
plt.ylim([1,10**8])
# ax.yaxis.set_ticks([0, 10, 20, 30, 40])

ax.set_ylabel(r"Number of proxy contracts (log)")
# # ax.set_xlabel(r"Year")


plt.tight_layout()
# plt.show()
plt.savefig('proxy-smart-contract-compliance-ratios.pdf')

